Renormalisation group evolution effects on global SMEFT analyses

Global analyses in the Standard Model Effective Field Theory (SMEFT) framework serve as a tool to probe potential directions of new physics. To break degeneracies between the Wilson coefficients of the SMEFT, it is essential to combine observables from various experiments. Since different observables entering global fits may be measured at different energy scales, it becomes increasingly important to account for this fact through the renormalisation group evolution (RGE) of the Wilson coefficients. In this work, we investigate the effects of the RGE on a global SMEFT fit under the assumption of a $U(3)^5$ symmetry within the minimal flavour violation framework. We comment on the role of next-to-leading order SMEFT predictions for breaking potential degeneracies between Wilson coefficients arising as a result of RGE effects.

==> anc/dijets_data_flavour_indices.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    284175,       6125]
NotebookOptionsPosition[    283060,       6098]
NotebookOutlinePosition[    283453,       6114]
CellTagsIndexPosition[    283410,       6111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Theory predictions and experimental inputs for dijets+photon production with \
flavour indices\
\>", "Title",
 CellChangeTimes->{{3.907991371114976*^9, 3.9079914554429703`*^9}, {
  3.90799166236378*^9, 3.907991724483049*^9}, {3.9079931709795017`*^9, 
  3.907993176664955*^9}, {3.908193034697809*^9, 3.908193036098999*^9}, {
  3.908193099197441*^9, 3.908193099400811*^9}, {3.908193175387998*^9, 
  3.908193176404052*^9}, {3.935058657166333*^9, 
  3.93505866079548*^9}},ExpressionUUID->"b1d118aa-6106-4766-a07d-\
a82bf8d5924b"],

Cell[CellGroupData[{

Cell["Experimental input", "Section",
 CellChangeTimes->{{3.907991757640602*^9, 
  3.907991771234734*^9}},ExpressionUUID->"5a086887-bdc8-4bf2-95b2-\
2f080547457b"],

Cell[TextData[{
 "Our analysis is based on the ATLAS 13TeV search for a low-mass resonance \
decaying into two jets produced in association with a photon [1]. In Figure \
1, they provide the number of events and the corresponding uncertainty for \
each dijet invariant mass bin in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], 
         StyleBox["p", "TI"], "\[Rule]", 
         StyleBox["j", "TI"], 
         StyleBox["j", "TI"], "\[Gamma]", "+", 
         StyleBox["X", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$pp\\to jj\\gamma+X$", "state" -> "TeX"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e31301d8-310c-4699-a0e5-2e5b9f5b6844"],
 ". We provide here the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["m", "TI"], 
        RowBox[{
          StyleBox["j", "TI"], 
          StyleBox["j", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "$m_{jj}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "21a26756-e9e0-49ed-9f16-528168b68f29"],
 " interval between 500-1200 GeV, which we employ in our analysis.\n\n[1] \
https://arxiv.org/abs/1901.10917"
}], "Text",
 CellChangeTimes->{{3.907991778591848*^9, 3.90799205974109*^9}, {
  3.907992172261479*^9, 3.907992225983568*^9}, {3.907992351226593*^9, 
  3.907992352397463*^9}, {3.908193100665222*^9, 3.90819327992163*^9}, {
  3.908193313491242*^9, 3.908193344432538*^9}, {3.9081937209847183`*^9, 
  3.908193722247326*^9}},ExpressionUUID->"b3f30210-53fd-4b73-a3e9-\
4d791eb50dc2"],

Cell["\<\
Each entry in the list follows the format {\[OpenCurlyDoubleQuote]\[Sigma]_jj\
\[Gamma]_<lower mjj bound>_<upper mjj bound>\[CloseCurlyDoubleQuote], \
N(events), uncertainty}. \
\>", "Text",
 CellChangeTimes->{{3.908193336981656*^9, 
  3.908193442113014*^9}},ExpressionUUID->"90d45876-bd1c-4a3d-9d70-\
70f156a5b485"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExperimentalInput", "=", 
   TagBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_502_523\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"24264.\"\>",
          ShowStringCharacters->False],
         24264.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"162.\"\>",
          ShowStringCharacters->False],
         162.026452476961,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_523_544\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"21209.\"\>",
          ShowStringCharacters->False],
         21209.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"151.\"\>",
          ShowStringCharacters->False],
         151.269284847716,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_544_566\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"19490.\"\>",
          ShowStringCharacters->False],
         19490.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"145.\"\>",
          ShowStringCharacters->False],
         144.793091294096,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_566_588\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"17100.\"\>",
          ShowStringCharacters->False],
         17100.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"135.\"\>",
          ShowStringCharacters->False],
         135.004457565408,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_588_611\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"15633.\"\>",
          ShowStringCharacters->False],
         15633.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"129.\"\>",
          ShowStringCharacters->False],
         129.211361786302,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_611_634\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"13699.\"\>",
          ShowStringCharacters->False],
         13699.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"121.\"\>",
          ShowStringCharacters->False],
         120.818591118215,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_634_657\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"12123.\"\>",
          ShowStringCharacters->False],
         12123.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"113.\"\>",
          ShowStringCharacters->False],
         112.98940736935,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_657_681\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"11176.\"\>",
          ShowStringCharacters->False],
         11176.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"108.\"\>",
          ShowStringCharacters->False],
         108.423461581798,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_681_705\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"9516.\"\>",
          ShowStringCharacters->False],
         9516.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"102.\"\>",
          ShowStringCharacters->False],
         101.582034143689,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_705_730\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"9017.\"\>",
          ShowStringCharacters->False],
         9017.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"97.\"\>",
          ShowStringCharacters->False],
         97.4538255279385,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_730_755\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"7745.\"\>",
          ShowStringCharacters->False],
         7745.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"91.\"\>",
          ShowStringCharacters->False],
         91.235552437862,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_755_781\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"7070.\"\>",
          ShowStringCharacters->False],
         7070.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"87.\"\>",
          ShowStringCharacters->False],
         87.2126589694463,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_781_807\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"6254.\"\>",
          ShowStringCharacters->False],
         6254.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"82.\"\>",
          ShowStringCharacters->False],
         81.7644291259585,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_807_834\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"5601.\"\>",
          ShowStringCharacters->False],
         5601.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"78.\"\>",
          ShowStringCharacters->False],
         78.1767766838853,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_834_861\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"5004.\"\>",
          ShowStringCharacters->False],
         5004.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"73.\"\>",
          ShowStringCharacters->False],
         73.4297709544061,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_861_889\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"4669.\"\>",
          ShowStringCharacters->False],
         4669.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"70.\"\>",
          ShowStringCharacters->False],
         70.2075835701287,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_889_917\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"4131.\"\>",
          ShowStringCharacters->False],
         4131.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"66.\"\>",
          ShowStringCharacters->False],
         65.8948054044652,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_917_946\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"3690.\"\>",
          ShowStringCharacters->False],
         3690.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"63.\"\>",
          ShowStringCharacters->False],
         63.1459808409631,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_946_976\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"3266.\"\>",
          ShowStringCharacters->False],
         3266.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"60.\"\>",
          ShowStringCharacters->False],
         60.3139641279745,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_976_1006\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"2884.\"\>",
          ShowStringCharacters->False],
         2884.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"56.\"\>",
          ShowStringCharacters->False],
         56.4202429876443,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1006_1037\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"2731.\"\>",
          ShowStringCharacters->False],
         2731.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"54.\"\>",
          ShowStringCharacters->False],
         53.8956023220872,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1037_1068\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"2314.\"\>",
          ShowStringCharacters->False],
         2314.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"50.\"\>",
          ShowStringCharacters->False],
         50.4914955079085,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1068_1100\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"2131.\"\>",
          ShowStringCharacters->False],
         2131.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"48.\"\>",
          ShowStringCharacters->False],
         48.0329368712092,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1100_1133\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"1987.\"\>",
          ShowStringCharacters->False],
         1987.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"46.\"\>",
          ShowStringCharacters->False],
         45.6140196226781,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1133_1166\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"1584.\"\>",
          ShowStringCharacters->False],
         1584.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"43.\"\>",
          ShowStringCharacters->False],
         42.725932549096,
         AutoDelete->True]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1166_1200\>\"", ",", 
        InterpretationBox[
         StyleBox["\<\"1574.\"\>",
          ShowStringCharacters->False],
         1574.,
         AutoDelete->True], ",", 
        InterpretationBox[
         StyleBox["\<\"41.\"\>",
          ShowStringCharacters->False],
         40.7284236077182,
         AutoDelete->True]}], "}"}]}], "}"}],
    NumberForm[#, {100, 0}]& ]}], ";"}]], "Input",
 CellChangeTimes->{{3.907992030819727*^9, 3.907992041991872*^9}, 
   3.907992075385672*^9, {3.907992160978471*^9, 3.907992163212296*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"649fb029-5764-42bc-8d3e-9053aafd593a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Theoretical predictions", "Section",
 CellChangeTimes->{{3.907992242704152*^9, 
  3.907992252559*^9}},ExpressionUUID->"10828aad-0709-4ae5-94e0-6c8b07582587"],

Cell[TextData[{
 "We generated the theory predictions for four-quark operators and CG through \
a MadGraph (v2.6.7) [2,3] Monte Carlo simulation using SMEFTsim [4]. We \
implemented the relevant cuts in a Rivet [5] analysis following [1]. We \
excluded the region  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox[
         StyleBox["m", "TI"], 
         RowBox[{
           StyleBox["j", "TI"], 
           StyleBox["j", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
      "$m_{jj}$", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "<", "500"}], TraditionalForm]],ExpressionUUID->
  "20671103-9815-44bc-980d-94ba872b1a3b"],
 " where we expect detector effect to be more relevant. Finally, we used a \
flat factor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Epsilon]", 
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["e", "TI"], 
            StyleBox["t", "TI"]}]], "\[LongEqual]", "0.28"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\epsilon_{det}=0.28$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3c76ac4e-0239-426b-a055-2a206352250e"],
 " for the detector efficiency. The SM prediction is taken from [1]. \nIn \
this notebook, the predictions are generated in the flavour general case.\n\n\
[2] MadGraph: https://arxiv.org/abs/1405.0301\n[3] Pythia8: \
https://arxiv.org/abs/1410.3012\n[4] SMEFTsim: \
https://arxiv.org/abs/2012.11343\n[5] Rivet: https://arxiv.org/abs/1003.0694"
}], "Text",
 CellChangeTimes->{{3.9079922687348013`*^9, 3.907992322963314*^9}, 
   3.907992366730019*^9, {3.907992412949259*^9, 3.907992483140561*^9}, 
   3.907992519865546*^9, {3.907992601165719*^9, 3.907992783187389*^9}, {
   3.907992882848529*^9, 3.9079931181347237`*^9}, {3.907993217215901*^9, 
   3.907993242849059*^9}, {3.908193452590164*^9, 3.90819346407342*^9}, {
   3.908193543906683*^9, 3.9081936952233763`*^9}, {3.935058686253887*^9, 
   3.935058774153042*^9}},ExpressionUUID->"38596d86-0634-4bc1-a215-\
4f94c1305f88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TheoryPredictions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_502_523\>\"", "->", 
       RowBox[{"24350.9198343", "+", 
        RowBox[{"81.35901620396601", "*", "CG"}], "-", 
        RowBox[{"19.1310623952", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.19348587938400003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.094085310816", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"8.7955301448", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.4915193792000006", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0824003372000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.02461146912", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.03735416288", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.30497057472", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.9719876846400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.29708090832", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.158051758704", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.7976006296*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.18775873233600002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.043922516904", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.024240581064", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.9226947202399997*^-6", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.029041524624000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.007166411229600001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.004115463156", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"37.89924482400001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"12.502612012800002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"6.6058315512000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.4644519024800002*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.8585278016", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.79997253464", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.9810727550400001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.2042099044000002*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.44753637728", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.35904149064", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.179679789912", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"228.33311256000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"1.30207023408", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.1444107912000003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"61.738170144", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.193678328", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.4667666960000005", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.25203786216", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.28766639792", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.34660593744", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"724.3904690400001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"82.8409386", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.6932834648", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"221.01556428000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"53.803927464000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"22.1937991632", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.69676993344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.762404896800001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.3523134888", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.3961363288", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.96104649816", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.2636291696", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.142343167008", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"100.20032736", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"19.337804724", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"28.501067952", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.9584305072", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.6786347384", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"1.11210378048", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.5907653052", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.5349667512", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.11851212912", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"52.162715976", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"11.1130989816", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"6.473700307200001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.4875858520000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.35846447912", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"203.832626088", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.3582552944", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"46.709953248", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.9721586608000004", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_523_544\>\"", "->", 
       RowBox[{"21301.6394194", "+", 
        RowBox[{"79.31733433427762", "*", "CG"}], "-", 
        RowBox[{"19.1645850984", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.192373885536", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.094085310816", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"8.292539892", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.107698616", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9710041017600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0247392768", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.9210375552000001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.25392123792", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.95144170632", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.29708090832", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.133386596952", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.9931436984*^-8", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.15966604567200002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.04054385832", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.021046729704", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"9.3899051232*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.025084692696000003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.007256962524", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0035873448408", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"36.171316272", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"11.136003816", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.0805474384", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.3282238860799998*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.121379132", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.57817504208", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.8639524336800001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.2376063639999998*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.17708370752", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.29220187248", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.178481928072", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"225.38929056", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7257440685600001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.8598286696", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"61.446134064", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.0163630472000005", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.4879354016", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.26267226552", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.1443680696", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.33514458264", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"737.96936472", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"77.093793672", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.81446168", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"190.22151036000002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"47.291076", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"22.1626047048", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.65484700344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.247527636", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.31264126992", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.352967720800001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.00309232016", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.17938715048", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.134406779304", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"104.35535056800002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"19.6211422848", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"24.6951474", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.4144613584", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.641608496", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"1.1040516732", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.5381284272", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.51325218168", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.122694903576", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"50.067831912", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"13.012292059200002", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.9694096336", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.6764507464000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.28538239424", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"189.21915852", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.2893084136", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"47.737419744", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.8349553288000005", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_544_566\>\"", "->", 
       RowBox[{"19526.1694403", "+", 
        RowBox[{"74.23237886685553", "*", "CG"}], "-", 
        RowBox[{"18.6058510344", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.171087270648", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.090344925216", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"7.633215374400001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.0505337264", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9796682112000001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.02254833588", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.9202463541600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.25474997688", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.9324761191200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.25605039768", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.133711143552", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.1972565856*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.162866488512", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.039267479664", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.019736426152800003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"9.3899051232*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.029265478536", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.006946503816000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0035229404952", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"37.092894552000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.9143915552", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.742251592000001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.5836515564800002*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.2661771896", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.4729631789600002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.79398443208", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.719951744*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.2692835422400002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.30107445144", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.16919848764", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"237.16457856000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.08861599112", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.3590137392", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"54.437067048", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.9545103864000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.2508365144", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.23449089552000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.17666051216", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.3031321104", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"743.1922747200001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"75.94437362400001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.7305688976", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"193.33988368800001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"47.679906288000005", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"21.024061716000002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.63468154344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.295299108000001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.29981201544", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.232095618400001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.03512735984", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.03898393424", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.12544632139200002", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"95.08643373600002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"19.975314794400003", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"23.91668244", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.848681248", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.786343990400001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"1.02979205952", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.55716730272", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.48166759704", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.10775639784", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"51.254946288000006", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.943863291200001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"6.5792511288", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.4246293976", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2681866752800002", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"192.368612352", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.8393293008", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"45.722013288", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.8599001704", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_566_588\>\"", "->", 
       RowBox[{"17090.409462", "+", 
        RowBox[{"63.33059116147309", "*", "CG"}], "-", 
        RowBox[{"17.421335265600003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.184431107448", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.082384584744", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"7.973072083200001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.6503794992000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8806494345600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.020613014788800003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.8775176995200001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.24712575720000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.8060385732000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.26903471952", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.13825472892000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.5986285162399998*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.16713372328800002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.038591752416000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0184670724504", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.25198727528*^-6", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.027697689432", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0060668719272", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0031171913304", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"35.076974184", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.9143915552", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.1702697704", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.4871565346400001*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.779131615200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.3734387576", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.6935957448", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.02052568984*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.1463504292800002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.27741438984000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.144642230544", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"224.10115896000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"1.4728335837600002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.1304145096", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"51.51661687200001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.5916348888", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.9714002160000006", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.2302370448", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.0081337968800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.2914730112", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"688.87602168", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"74.38442726400001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.3623777624", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"180.47655460800001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"46.27040208", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"19.277254718400002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.58161454344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.2549311864", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.29724603048000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.878108564000001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.991079292", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.0764248812800001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.12467829108000002", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"93.64815045600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"16.539844356", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"23.181430776000003", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.40968868", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.4935079952", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.96984757632", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.5476478649600001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.4836414660000001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.110146557864", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"47.41430316000001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.8310394976", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.2422911856", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.847541972", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.15856388312", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"190.478957928", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.8429579664", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"44.141309352", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.3502871560000003", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_588_611\>\"", "->", 
       RowBox[{"15630.0898769", "+", 
        RowBox[{"64.0239921246459", "*", "CG"}], "-", 
        RowBox[{"17.6448288912", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.172675817328", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.084302750112", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.8991211296", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.3604728024000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8688909045600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0204121779792", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.80551214856", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.22889372351999998", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.9387979070400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.26072476248000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.136956564864", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.062323672000001*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.160732859952", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.035062919808000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0181804436184", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.3414148899200002*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0213518616024", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.006377330635200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0030270243528", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"33.867426432", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.880201749600001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.9571772768", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.1692910140800001*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.3579047615999995", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.35922082352", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.7970265676800001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.0706213847200002*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.94658434416", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.25197976776000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.150032631168", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"218.21355964800003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.128072478744", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.8271706792000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"51.341395224", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.785442276", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.6750271656000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.22651498128", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.0444629064800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.2851496592", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"719.16778248", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"80.21366404800001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.0221479088", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"189.24699914400003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"43.305599064000006", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"19.0433085696", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.5158114634400001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.3663986992", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.26902153656", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.5068540664", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8248982498399999", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.06706475624", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.112133654472", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"93.48834616799999", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"15.7960818624", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"23.440933992", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.7055321776", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.490142988800001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"1.03694951304", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.57396619224", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.44218664280000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.115524423504", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"50.416979256000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.4019440704", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.863858812", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.3439015088", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.14996591192", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"185.81775374400002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.828443304", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"45.129249312", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.5266908016", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_611_634\>\"", "->", 
       RowBox[{"13684.3322344", "+", 
        RowBox[{"57.97598855524079", "*", "CG"}], "-", 
        RowBox[{"16.7173294512", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.165209614416", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.080945966304", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.4301161008", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.8990714368000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.76677770736", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.017436162744000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.79047798816", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.204694970424", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.8250041604", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.24566311896", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.12429944856000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.9308200264000003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.158599231392", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.033336063768", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0165016182408", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.914407643200001*^-23", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.025383320256000003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0056917340424000006", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0030527847504", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"32.197078368", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.2126201408", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.6767935928", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.3055192539199999*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.9235128232", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.3165674681600001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.6859905175200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.00382712488*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.07566384464", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.22536225431999998", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.111401463936", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"220.23745682400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.23479946616", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.7758532144", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"48.362537832", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.1916482416000003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.3490170336", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.21534879072000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.98391424152", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.2590652736", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"710.8113499200001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"67.323656232", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.6120103824000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"171.70608772800003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"40.826822736000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"16.313924172", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.53226223344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.6975891536", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.25362629712", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.5931912824", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.80888095344", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.0530242335200002", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.110341553952", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"84.53901556800001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"14.981486654400001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"21.754225651200002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.07090090816", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.140086244", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.90542960088", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.47037225816", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.4096149002400001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.094809703296", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"46.78583347200001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.589984471200001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.1484687296", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.3439015088", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.92427162576", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"183.04624867200002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.6542584176000004", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"40.900848408", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.20773668136", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_634_657\>\"", "->", 
       RowBox[{"12020.0280783", "+", 
        RowBox[{"52.65992957507082", "*", "CG"}], "-", 
        RowBox[{"15.5104629792", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.15647257416000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.07269792448800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.3689426976000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.9766520392000007", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.70984184376", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0172718427336", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.67970045808", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.188949198312", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.80919957888", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.24358557384000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.12300126216000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.99828581288*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.136907408064", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.030633132432", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.015928360576800003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.1299676295999995*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0192614686824", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0054588916872", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0027307607880000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"32.427467352", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.772142680000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.5309945240000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.22605281792*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.3969786976", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.18007668632", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.658611744", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"9.852151092000001*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.1002505119200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.24843064680000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.1149950718", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"207.17408191200002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.46959915576000005", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.4539476752000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"44.44914264", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.0926821968000007", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.3447828456", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.200460469608", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.829515414", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.22804062960000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"635.0819479200001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"63.21854952", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.8590255368", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"155.529456264", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"36.403917312000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"16.2671336016", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.47972590344000005", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.6020439752", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.23270471616", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.2305727408000005", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7067697672000001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.98048265", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.118021946448", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"78.14666529600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"14.768981808", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"19.8945211248", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.0661293469600004", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.2208687416", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.88753585536", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.46925237688", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.39678341136", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.087639223224", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"43.294360032", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.364336884", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5.4768450912", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.0710946752", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9178233708000001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"172.842012", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.610712196", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"37.857975456", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.97431159464", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_657_681\>\"", "->", 
       RowBox[{"11024.2424977", "+", 
        RowBox[{"51.96652861189802", "*", "CG"}], "-", 
        RowBox[{"16.683806748000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.140428174488", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.071259306048", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.1786209744", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.1767291527999997", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7147926038400001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.01736313138", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.6330155748", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.18513706612800002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.8629355582400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.21865568037600003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.11034414585600001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.3979424392*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.13477377950400002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.03266033652", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0153960505272", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.7885531865600003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.020157351362400003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0052777913328", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.002531105976", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"31.333125264000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.4027896568", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.9702293904", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"9.990060494399999*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.0547311808", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.1402668284", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.55518069768", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.0520093690400001*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.84209128752", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.22358769384000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.100920161664", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"204.96618189600002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.7930146130400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.4119588304", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"45.85096051200001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.0473238768", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.2177661432000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.182913525312", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.77300341608", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.22349563656", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"642.91597776", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"69.458312616", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.7285276392", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"153.775385232", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"37.278796632", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"15.237765631200002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.45690709344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.1455560552", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.216717271344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.8247811224", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.80487646176", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.93602166504", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.08934849453600001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"91.410823392", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"15.193989266400001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"19.8945211248", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.99455436488", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.1468184912", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.7944876189600001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.48101180064000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.38592623832000006", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.09082610325600002", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"44.132327064", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.217298706400001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.867003596", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.081587417600001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.89632866624", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"185.18787638400002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.3421753008", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"38.608823232", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.0420226288000003", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_681_705\>\"", "->", 
       RowBox[{"9681.290278", "+", 
        RowBox[{"47.536475694050985", "*", "CG"}], "-", 
        RowBox[{"14.3706463824", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.14106359316", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06349081116000001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.797979762400001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.5315841376", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6491926308", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0153730362072", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.584748066", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.16143553406400002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.73333700664", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.217097566224", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.099309740208", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.4654095663200002*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.12801731140800002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.028831178208", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.014003853981600001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"8.048489786400001*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0197094100224", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0051613679208000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0022734885936", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"29.086815912000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.2735162104", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.138457366400001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.05576762984*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.4360526336", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.99524555424", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.51107051352", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.2857890550400001*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.8943378158400002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.17449301016000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.105112678104", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"201.65433187200003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.98188898136", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.16469833888", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"41.820750888000006", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.9648521728000006", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.8494163656000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.17068384972800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.81336919272", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.20887260576000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"635.60435064", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"69.622518672", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.1039994328000002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"152.216176224", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"37.132979688000006", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"14.005643736000001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.41551483344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.0075483392", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.20171680569600003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.9456554592", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.71878279536", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.94538179008", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.095748821616", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"79.425144288", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"13.175206632", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"16.0453626984", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.73688469752", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.254527743200001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.81417089544", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.40205637192000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.35434143024000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.08445234319200001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"42.456415344", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.4207487808", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.8936028768", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.7668118488", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.76950993168", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"169.692558168", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.0881553023999997", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"34.419948864000006", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.83354394776", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_705_730\>\"", "->", 
       RowBox[{"8859.97337117", "+", 
        RowBox[{"41.41143008498583", "*", "CG"}], "-", 
        RowBox[{"14.750585992800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.133915099584", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06627212524800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6.2194054776", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.7112455384", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6225813736800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.014679241600800003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.56259242592", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.15613169409600003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.67327923936", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.22696565976000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.11878222339200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.9308200264000003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.129084125688", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.027179398008000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0124069238328", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.918522156799999*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.020008037582400003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0045921947400000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0025761894648", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"28.626037944", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.5320631032", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.9253671072", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.13523406584*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.8173763208", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0151502597600002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.49281792336", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.0854064989600001*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.74374484184", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.18336552208800003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.10002175411200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"197.42253468", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2593793408", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.3139870936", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"39.542802432", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.3545615632", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.8367138016", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.153136905432", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.7023635304", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.18594996319200002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"639.26027592", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"62.725953696000005", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.2857656384000005", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"154.360083024", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"36.452537856", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"12.648748476", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.43408828344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.8536160544", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.194808688872", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.9456554592", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7267915552800001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.91262101728", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.08166812438400001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"76.06914252", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"13.3168765296", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"16.2616079304", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.6366796779200001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.1030600016", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.80790809568", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.37517788056", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.31387354152", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.068717117448", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"41.408973312", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.803615187200001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.9874253328000004", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.6723794016000006", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6706343800800001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"169.566582696", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.4256390784", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"34.538483784", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.69455823488", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_730_755\>\"", "->", 
       RowBox[{"7790.75660821", "+", 
        RowBox[{"35.671617280453255", "*", "CG"}], "-", 
        RowBox[{"14.147152756800002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.131691111888", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.060805397520000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"5.6008632288", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.2580086704", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5668831442400001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.013620290174400002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.59424337224", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.14403232872", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.7017278436000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.18126089604", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.088599858816", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.062323672000001*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.100280229504", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.023725663584000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.011383251347999999", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.1299676295999995*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0203813209152", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0043076081496", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0020673926767200003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"30.065974680000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.571744796", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.420676476", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.03306299768*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.0543165656", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.01230676232", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.47304437712", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6.1784668008*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.66998506344", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.17567601324", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.088941498576", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"194.84667367200004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.40879724384", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.95475992432", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"35.92144332", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.4205389264", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.481066588", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.14994656208", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.69025375272", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.170338858368", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"648.66106704", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"59.441854920000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.2811046800000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"145.78452285600002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"30.52290948", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"13.2570124848", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.38685865344000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.4661308752", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.175268615088", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.298119636", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.69675876144", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.8143386988800001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.082436154696", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"73.352380248", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.4834986872", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"16.8670923456", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.4696716843200002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"4.2881867448", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.8025399496800001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.39365681544000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.32670480696000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.072700717488", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"40.85032862400001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.5557700872", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4.198524741600001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.2316953928000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.75231421272", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"164.14952568", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.953887972", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"30.46816668", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.5858640593600002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_755_781\>\"", "->", 
       RowBox[{"7118.12208465", "+", 
        RowBox[{"33.43730770538244", "*", "CG"}], "-", 
        RowBox[{"14.3818206168", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.121842077784", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.05495502331200001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.9483357560000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.2498441728", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5241813024", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.012743918275200002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.54122821032", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.144695297544", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.72701521872", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.19528394575200003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.09444160824", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.3962289224000003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.10454748662400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.025302367944", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.012488816827200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.918522156799999*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0141848023968", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.004074765794400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0019965474496800003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"27.013292712000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.3131979032", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.6786290184000006", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"9.025110276*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.7910483856", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.89003369112", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.52323883248", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.0854064989600001*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.5992984788000001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.140777411208", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.082652712744", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"194.294687496", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9178528648800001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.8427927996800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"35.863036104", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.3050785408", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.3752185912000003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.12867755426400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.66098847528", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.159470379264", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"612.10203768", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"60.016564944", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.0340895256", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"134.675264808", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"31.203373656", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"12.009294477600001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.38420530344000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.3546633624", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.17290010640000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.8506845216000003", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7327980693600001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.7885981874400001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.0747557622", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"80.543796648", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.97933886", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"13.8396658008", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.3408368506400001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.7900294992", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.7452796512", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.34997943455999997", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.27932770656", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.07190399748000001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"41.199475968", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.3711247232", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.7411430616000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.8224873768000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6061502664", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"170.44843334400002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.9393733096", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"32.285985144", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.39164018", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_781_807\>\"", "->", 
       RowBox[{"6254.06588023", "+", 
        RowBox[{"32.24313348441926", "*", "CG"}], "-", 
        RowBox[{"12.828539472000001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.112787328192", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.056777265888", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.6968406296000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.07834861024", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.49447562472000006", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0113015549808", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.46922265936000007", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.12629762779200002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.6669574514400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.188012738928", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.081784491936", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.062323672000001*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.124461286152", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.022374209088000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.010728098455200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.1299676295999995*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0164245090968", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0037643070864", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00171316654152", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"25.458150312", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.073116092", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.0281393184", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.662830112*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.1991123888", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.75354290928", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.37721878152000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"9.3511941432*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.5992984788000001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.15083294856", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.069176711184", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"185.09512644", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.10996143776", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.97808639", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"35.92144332", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.1648777612", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.13812037432", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.12336028555200002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.58732120104", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.15038037084", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"540.02856096", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"57.635610648000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.8010550120000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"123.371122392", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"30.036882792", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.8551531424", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.34228237344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.9140977768000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.163623503232", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.4276254600000002", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.60465858096", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.80731866096", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.0632351958", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"69.996400824", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.3147309696", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"15.656123515200001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.4648998996800002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.746273244", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.65491559952", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.3404599968", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.29709409128", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.057762211752", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"38.685619560000006", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.6719866832", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.4831324248", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.8329778848", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6061502664", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"157.09474284", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.7543024264000002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"28.61082168", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.3506572620800001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_807_834\>\"", "->", 
       RowBox[{"5709.7104242", "+", 
        RowBox[{"30.39405671388102", "*", "CG"}], "-", 
        RowBox[{"12.269805408", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.11612328739200001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.057352713264", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.567694544", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.9272703245600002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.49385669592000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.010662534456", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.49296092496000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.121491008856", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.59899728168", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.18126089604", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.09444160824", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.7976006296*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.099569019984", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0216233903592", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0096225307416", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.154213640000001*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.014707401744000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0036478836744000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00191282135352", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"24.997372344000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.537554990399999", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.1178638848", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.12955779608*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.1069702016", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8360061225600001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.3437557368", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.18559766528*^-6", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.6177385351200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.120074846136", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.07905910488000001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"185.647112616", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8538165249599999", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.36997222", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"32.708957064", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.98756382104", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.2566702648", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.119638222032", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.5762204784", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.150182760504", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"576.06541104", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"57.717724848", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.6519155152", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"126.48949572000001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"27.412311864000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.6368031056", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.30035944344", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.9937183864", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.152373165168", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.3758231304", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.58864106112", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.70435616832", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.066819374496", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"66.960029976", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.916823565600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"14.7046444944", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.3265217201600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.6654907464", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.6629677068000001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.3253409292", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.29709409128", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.06433514623200001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"39.802886592", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.3523200128", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3.3306726096000006", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.2421859008", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.62979446376", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"161.881922496", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.6853533112", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"27.5043468", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.24196331", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_834_861\>\"", "->", 
       RowBox[{"5024.24044063", "+", 
        RowBox[{"26.041045835694053", "*", "CG"}], "-", 
        RowBox[{"12.526821736800002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.11310503752800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.048145599936000004", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.874382568", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.84968949872", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.40164546576000004", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0103886662824", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.41383389432000006", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.103590560136", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.53261772648", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.170354074632", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.079188163824", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6.261296008799999*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.08392245523200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0191457111216", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0107690460696", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.6828306736000004*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.013811519064", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0032210037887999998", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00167452371072", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"22.693482504000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.558769367200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.8374802008000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.549306951199999*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.8042112360000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6824541326400001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.35896619136", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"9.3511941432*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.58700525688", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.137819892336", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06887725689600001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"174.60763488", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.17076330499200001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.8894457310400001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"31.891233696", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.90096875528", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.9475948738400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.09996437472000001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.50658964776", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.12409837490400001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"567.1867992", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"52.463198088000006", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.42354196", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"114.79556222400001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"24.05867856", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.654223471200002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.27700974", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.6540046792000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.1290829638", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.4017242952", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5666170272000001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.67627556976", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.06041904741600001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"64.8825072", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10.2355786008", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"13.0611852", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.02590710824", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.5914404959999997", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.66028374552", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.318061254", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.27439258728000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.060152371775999997", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"34.565654088", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.9386342592000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.6035541616", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.801501892", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.49867674359999997", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"152.811487416", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.7361568640000002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"26.753499024000003", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.19563459008", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_861_889\>\"", "->", 
       RowBox[{"4581.00787609", "+", 
        RowBox[{"24.230490084985835", "*", "CG"}], "-", 
        RowBox[{"11.1188123424", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.101667456744", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.05322870352800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"4.3094023728", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.47403502064", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.40288309992000004", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0098957084856", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.420955374", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.10392205572", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.56580750408", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.16360223174400002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.06880282903200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.7301341728*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.089612131392", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.02027192916", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.007943707598400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"8.9427659328*^-8", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.013512891504", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0035702695560000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0015392736912", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"24.824586192", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.5772366832", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.6468188488", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.3222606296*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.26451426", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7137332748", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.32550314664", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.5143519976*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.51324547848", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.120074846136", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.061091132592", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"185.463109776", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.55498071888", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.6328543851200001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"33.643517208", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.9793166506400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.6004149190399999", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.12495546840000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.4995258156000001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.118960550856", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"558.30818736", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"53.119999968", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.3815978032", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"109.53328209600001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"24.544705248000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.5294523408", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.26586567", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.627464476", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.124543355664", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.7988799576", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.44648629872000006", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.64351479696", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.056578851168", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"67.119834264", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9.916823565600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"13.234181385600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2072302323200002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.567878748", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.60839159304", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.31750131336000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.25958722944", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.053380240536000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"35.682943464000004", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.6565770096", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.9671133856000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.3083541712", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.58465556184", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"150.92181064800002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.5220544216", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"25.409887272000002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.12792355592", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_889_917\>\"", "->", 
       RowBox[{"4033.61014582", "+", 
        RowBox[{"23.267441983002833", "*", "CG"}], "-", 
        RowBox[{"11.2193849208", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.1037325786", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.043925667408", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.7724246616000006", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.4944511803200002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.38864907816", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.009421005736800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.36161015688000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.08950224360000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.5610661072800001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.167757210264", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.06880282903200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6.3945154056*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.090323340912", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0172686810576", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0079846529784", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.2356914832*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.013214263944", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0029752242576", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00155215456032", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"23.442252288000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.4848978688", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.5346653752000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"8.230445916*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.7906337704", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7222637671200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.29964555264000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"8.6832515448*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.44255889384", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.112385337288", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.055401277680000006", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"174.97561821600002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.29883580608000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.8427927996800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"30.197379744", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.6865427717600001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.79940834864", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.12389200572", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.4359497620800001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.114810778488", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"542.11772496", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"49.261213512000005", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.2464367128", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"99.59341963199999", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"21.5312950944", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.8120133136", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.26215098000000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.13912808872", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.113490382152", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.8750628088", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.4665080868", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.6879757819200001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.055810820856000004", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"52.257588600000005", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.764690688000001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"13.363928524800002", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9638754720000001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.4736339904", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.57260365512", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.31358150544", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.23589856752000002", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.048799117248000005", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"35.752768464000006", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.606952952", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.6152825272", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.1929355688800003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.46213581288", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"142.985199504", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.2390050984000003", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"22.801716840000005", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0227932484", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_917_946\>\"", "->", 
       RowBox[{"3683.07036267", "+", 
        RowBox[{"20.10861888951841", "*", "CG"}], "-", 
        RowBox[{"10.4818541688", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.092136131976", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.03702032124", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.5005384008", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.56794864016", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.34285303920000004", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.008526374320800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.34815862200000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.08850777919200001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.58951448808", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.14646295372800003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.068153735832", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.4636953792000003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.078232801416", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.014715919276800002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0071247687168", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.0242437759999994*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.013139605936799999", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0025871514312000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0014362260679200002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"19.6983944304", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.7988489439999995", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.6131732536000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6.924928449600001*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.7774686856", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.67392341688", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.29356128144000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.848323296800001*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.38723894832000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.10469580609600002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.046716745824", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"167.247990504", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7470895152000001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.38092824296", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"26.80967184", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.5917005356", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.63005222408", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.108471986784", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.43494048360000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.10196619602400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"524.88268056", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"52.381083888", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.31634662", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"96.08525522400001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"19.7815722048", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.500084370400002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.24729222", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.11258810896", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.11013500601600001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.9268651384", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5065516629600001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.6879757819200001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.048130428360000005", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"54.015480456", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.145961017600001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"10.120256748000001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.00682041656", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.197627496", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.5887083165600001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.27998350296", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.22405446", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.041031091584", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"34.775151432", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.791598316", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.7208311144", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.08801037928", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.42129589656", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"143.993025624", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.1736846488", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"23.552564616", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9782464624800001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_946_976\>\"", "->", 
       RowBox[{"3345.26638664", "+", 
        RowBox[{"19.145561745042492", "*", "CG"}], "-", 
        RowBox[{"10.638300153600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.09277155064800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.038746663368", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.2558403192", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.44953594184", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.3310945092", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0079421278776", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.32837680848", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.080220546", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.55948571616", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.132439904016", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.060689275752000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.4636953792000003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.07609919520000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.016217543328000003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0070838211024000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.0242437759999994*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0119450979312", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0026130235488", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00128809517928", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"22.635879672", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.81731626", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.5458798288000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.0384516104*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.1851182970400003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5431196299200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.26770368744", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.1765529032*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.51939208944", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.101146796856", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.056000208600000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"163.016193312", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.23479946616", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.5862014537600002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"24.823759464000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.7030371125600001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.45222839384", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.08029052740800001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.38448348624000006", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.100582923672", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"527.49402384", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"47.454969240000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.0879752992", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"99.398535264", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"18.517884940800002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.3129265576", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.212268089376", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.79410745808", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.10066101595200001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.1858790208", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.47251460088", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.5405525277600001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.04377819700800001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"53.53604524800001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"8.0042933544", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"10.6824921168", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9591039108000001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.413046", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.55202572488", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.26374455408", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.20924899044", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.04640895722400001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"31.702650336", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.340305376", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.6270086584000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.9411151138400002", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.36540975408000004", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"140.33964756", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.22085975944", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"21.062946979200003", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9479547016800001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_976_1006\>\"", "->", 
       RowBox[{"2939.46244066", "+", 
        RowBox[{"17.489103637393768", "*", "CG"}], "-", 
        RowBox[{"10.3812838248", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.075297447792", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0380752932", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.9771570136000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.32703987752", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.28901137272000005", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.007284847836000001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.27219661896", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.067458167112", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.50416934568", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.116858740152", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.05874204084", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.996570732*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.079299615696", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.014190350412000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0065515110528", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.365659112800001*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.011721126144000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0023155020168000003", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0009725118748800001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"17.4520873128", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.7646591384", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.02997541432", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"7.8331159704*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.5405284408", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5317454167200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.24032491392000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.6755959544*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.34728586536", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.093457265664", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.04192527612", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"158.60039328", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.40556281584000003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.6935031512000003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"24.473316168", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2247021231200002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2151297300800001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.08507605360800001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.36329154288", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.086947922208", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"491.97957648", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"45.812931024", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.99010142912", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"92.57706847200001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"20.1217953552", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"7.2835585872", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.20961473937600003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.7516433564", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.080923577616", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"3.0477394751999998", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.44248180704", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.6154341984", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.044802267216", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"51.93795768", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.5521858416", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"10.7257411632", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.72052071168", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.1807979952000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.5493417636000001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.24022593000000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.18062532096", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.03465733152", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"31.213830648000002", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.9266196224000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.322089028", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.2453977168000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.45138857232", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"138.827919552", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.88337620688", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"20.19355758", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8196601459200001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1006_1037\>\"", "->", 
       RowBox[{"2674.87982097", "+", 
        RowBox[{"15.8711688101983", "*", "CG"}], "-", 
        RowBox[{"9.856072464", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.08117510402400001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.034239007152", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.9771570136000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.24129276656", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.29396235624", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0067918878048", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.22630293672000004", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.067458167112", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.49942794888", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.147501703944", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.06231198640800001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.5294483192*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.07183193808", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0125385635088", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0070428734880000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.7885531865600003*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.011049215251200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0026000886072", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00099183317856", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"19.986384012000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.173693854400001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.0187602904", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6.6978798936*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.9350143080800002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.49477927968", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.1718778684", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.3435385528*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.38416575455999996", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.081035744496", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.042524229384", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"153.264668424", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.38421736920000005", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.26896111832", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"24.356501736000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2494436343200002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.3252112445600002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.06806085182400001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.33604459896", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.08181007581600001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"505.03651632000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"43.760366496", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.0879752992", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"74.06164584000001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"18.5664876096", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.6285062424", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.203777347032", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.5764791324799998", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.07954195872", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.9095976952000004", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.48652987488", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.57799325136", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.037377892272", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"57.371482224", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.693855739200001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"10.379748792000001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.81118238544", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3.39958374", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.4795556421600001", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.22454669832", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.174703177824", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.040632720408000006", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"29.607766272000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.6445601384", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.4159092496", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.6997874012000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.37185823248000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"130.135410888", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.79991242928", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"20.430663170400003", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.8071870548000001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1037_1068\>\"", "->", 
       RowBox[{"2351.27351032", "+", 
        RowBox[{"13.482788719546742", "*", "CG"}], "-", 
        RowBox[{"10.0013442144", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.073232325936", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.033567636984000004", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.6101098912", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.1514622896", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.25930569504", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0061893818448", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.25716245856000003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06497199492", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.44411157840000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.11374251184800001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.053224815672", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.7301341728*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.062586236664", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.012163157496", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.006920032879200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.6828306736000004*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0097053912312", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.00225082284", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0011077618944", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"18.604038936000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.5245795616", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.94025285888", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6.470833571999999*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.3694046824000004", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.33269635056", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.203819778288", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.3358847499199998*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.30733255896", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.06329067595200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.040427959992", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"150.320801736", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7470895152000001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.212977556", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"21.4360537944", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0061525544", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2235976592", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.045728381328", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.24421254648000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.07706747244", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"466.91072568000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"40.968908232000004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.7570684796000002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"85.365788256", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"17.497213255200002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.11382114", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.18095853703200002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.3588505834400002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.075594466584", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.5210757544", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.33436410672", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.51715188", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.032001613056", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"48.581978256000006", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.6584382648", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"9.9905096088", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.62508770016", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.9047915008000005", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.47687145744", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.19038882223200002", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.194443654944", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.036848317128", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"27.862007208000005", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.907814912", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2.3103606624", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.6473248064000001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.32027085216", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"143.36312592000002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.7672528748", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"16.9135857408", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.7002748132800001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1068_1100\>\"", "->", 
       RowBox[{"2138.53227604", "+", 
        RowBox[{"11.864853892351274", "*", "CG"}], "-", 
        RowBox[{"9.0067971336", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.072596907264", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.025031871480000002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.5693276224", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.9228031780800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.26796980448", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0060615763992", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.218390345376", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06082838949600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.4915255464", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.12309119676", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.05971565829600001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.2647230424*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.065075469984", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.011187102309600001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0047907926808", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.0242437759999994*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.007391028758400001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.00190155684936", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0008308214208", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"16.991304876", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.8782100952000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.6150082323200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.619408748799999*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.13246488448", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.45212570088", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.20534082374400003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.8387560432*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.2981125308", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.073346213304", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.030845042928000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"145.72102120800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.29883580608000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.39958950488", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"23.246719944", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0762535028", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.2024280598400001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.056362896408", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.3007245444", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06501333132", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"477.87827808000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"38.42374788", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.74774723312", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"73.28206368000001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"18.2262644592", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.755103860800001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.166630447032", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.29515454264", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.070067968656", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.434736304", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.37640992872000006", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.5054516678400001", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.039169970448000004", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"47.303499263999996", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.595920736", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"9.471521052", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.5821427556000001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.8845969936", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.44376792768", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.219507098496", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.187534487952", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.036848317128", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"28.211176896", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.7419742584000004", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.63015299552", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.53190709784", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.25578673848", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"126.482055168", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.5749235432000002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"15.332877336000001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.6004900843200001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1100_1133\>\"", "->", 
       RowBox[{"1934.37585815", "+", 
        RowBox[{"11.672244271954675", "*", "CG"}], "-", 
        RowBox[{"8.7497785704", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.06608385470400001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.030690422448", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.4809638056", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0861311148800001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.207939699072", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0058059677424", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.21047764231200003", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.052872629544", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.4678185624", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.105432554808", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.05095303416000001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.7284184216*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.049428905232000005", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.01013596458", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0042584826312", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.1299676295999995*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0058978909584", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0018498139548000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0009338690440800001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"16.7033175288", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.545791704", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.5925775376000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.0300800287999996*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2.19828159432", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.41800306128000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.181004118792", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.1746390055999994*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.31655258712", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.055601167103999996", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.030845042928000003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"151.42475174400002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.36287192256", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.16632462464", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"19.625378707200003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.94842258504", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.13891970864", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.049450467192", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.2714594904", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.062049198624000004", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"448.10892", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"38.587953936", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.547338758", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"72.307552464", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"16.2335259912", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.7862960848", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.148587667032", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.5446308886400002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.06098873004", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.3397653664000004", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.35839038648", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.49375145568000006", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.037377892272", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"50.020261536", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"6.056345668800001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"8.8660366368", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.52011111936", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.7735205008", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.44287327392000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.213347460984", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.15891079612800002", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.035254854768", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"27.093887520000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.2496790952", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.61842530024", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.68929488224", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.36970873968", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"119.93119656", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.6765313191200002", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"15.293359737600001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.62721820056", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1133_1166\>\"", "->", 
       RowBox[{"1702.38964301", "+", 
        RowBox[{"10.439530946175637", "*", "CG"}], "-", 
        RowBox[{"8.1351711", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.06370102351200001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.026086865784", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.01875760912", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.00038400392", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.215984969088", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.0053130099456", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.193069722384", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.049391992944", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.40618018056", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.10179694022400002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.040567699368000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.3979424392*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.064719865224", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.0083340148248", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0045041638488", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"4.4713829664*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0091081361112", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.00169458482424", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.00091454751696", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"18.2584532256", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.7674039647999997", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.63743892704", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.1653138712*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.7112371371200001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.31847863992", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.173398913856", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"1.83684169872*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.23049936336", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.059741666712", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.027550911696", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"138.545357328", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.83247107832", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.9890433067200001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"18.924474240000002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.059759162", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.0246042296", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.06168014277600001", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.21494742544800002", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.055132881552", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"417.81715920000005", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"33.579725088", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.5799634558400002", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"70.94327251200001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"14.5810106736", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.7413320024", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.159731737032", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.15714615632", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.053685884112", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2.3656665312", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.30232929048", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.36036827736000004", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.02611332108", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"44.426932704", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.5334054416", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"8.260549987200001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.42944944560000003", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.7028374912", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.38471809824000003", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.167430161136", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.13423519972800002", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.023503251408000005", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"24.789506112", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.7419742584000004", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.70051939064", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.56338465472", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.28802890704", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"120.81304720800001", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.50597509832", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"15.1748069424", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.59692643976", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}], ",", 
      RowBox[{"\"\<\[Sigma]_jj\[Gamma]_1166_1200\>\"", "->", 
       RowBox[{"1544.92964862", "+", 
        RowBox[{"8.937163699716713", "*", "CG"}], "-", 
        RowBox[{"8.157519568800002", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.060682751304000006", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.02359325304", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.9168001496", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.79214082864", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.176377413744", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.004637472621600001", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.175661802456", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.03696110964", "*", 
         RowBox[{"Cdd", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.38089280544000004", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.09504511968", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.046409448792000006", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"2.2647230424*^-7", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.043028041896000006", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.011036939457600002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0035214367440000002", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"8.9427659328*^-8", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.008809508551200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.00143586945768", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.0007664166283200001", "*", 
         RowBox[{"Cqd1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"15.608962034400001", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.3057121272", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.2224715216000002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"5.335599729600001*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.85603407752", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.32985285312", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.12168343538400002", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"3.1727273424*^-7", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.27967269792000005", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.062107672871999996", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.021561575683200003", "*", 
         RowBox[{"Cqd8", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"137.62541016", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.34476112736", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"1.2083121288", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"18.632429222400003", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.92368107384", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.90182104488", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.05955323976", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"0.22907538024", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.055330491888", "*", 
         RowBox[{"Cqq1", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"422.51744304", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"32.183984784", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.22109267336", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"81.467810424", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"12.685479777600001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"5.0844531696", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.133198214688", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.0775259936000001", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.050725259424000003", "*", 
         RowBox[{"Cqq3", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.9944124804800003", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.2562789768", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"0.37674866376000005", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.030465530088000004", "*", 
         RowBox[{"Cqu1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"43.947519840000005", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4.922993191200001", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"7.222575108", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.51533933472", "*", 
         RowBox[{"Cqu8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2.6321522472", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.37666599096", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"0.189828836904", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"0.142131390576", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"0.029877011472000004", "*", 
         RowBox[{"Cud1", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"25.068828456000002", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"3.6667576512", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1.9819845242400003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"1.5004295409600001", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.23429203392000003", "*", 
         RowBox[{"Cud8", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"119.049345912", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"1.59306776496", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"14.8586639208", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"0.51496038048", "*", 
         RowBox[{"Cuu", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}]}]}]}], "}"}]}],
    ";"}], "\n"}]], "Input",
 CellChangeTimes->{{3.907992825454876*^9, 3.9079928316875353`*^9}, {
  3.9079990086246157`*^9, 3.907999010866582*^9}, {3.9350588323502007`*^9, 
  3.935058834152149*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"b8cdebdc-bacc-4eb5-8860-b9e4529dbbbf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1192, 797},
WindowMargins->{{Automatic, 47}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"771ce316-492d-4761-9202-909ba1b4a4f1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 535, 10, 160, "Title",ExpressionUUID->"b1d118aa-6106-4766-a07d-a82bf8d5924b"],
Cell[CellGroupData[{
Cell[1140, 36, 163, 3, 67, "Section",ExpressionUUID->"5a086887-bdc8-4bf2-95b2-2f080547457b"],
Cell[1306, 41, 1651, 37, 139, "Text",ExpressionUUID->"b3f30210-53fd-4b73-a3e9-4d791eb50dc2"],
Cell[2960, 80, 326, 7, 35, "Text",ExpressionUUID->"90d45876-bd1c-4a3d-9d70-70f156a5b485"],
Cell[3289, 89, 10865, 322, 157, "Input",ExpressionUUID->"649fb029-5764-42bc-8d3e-9053aafd593a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14191, 416, 163, 2, 67, "Section",ExpressionUUID->"10828aad-0709-4ae5-94e0-6c8b07582587"],
Cell[14357, 420, 2135, 45, 224, "Text",ExpressionUUID->"38596d86-0634-4bc1-a215-4f94c1305f88"],
Cell[16495, 467, 266537, 5627, 12526, "Input",ExpressionUUID->"b8cdebdc-bacc-4eb5-8860-b9e4529dbbbf"]
}, Open  ]]
}, Open  ]]
}
]
*)


